Robust Guided Diffusion for Offline Black-Box Optimization

Offline black-box optimization aims to maximize a black-box function using an offline dataset of designs and their measured properties. Two main approaches have emerged: the forward approach, which learns a mapping from input to its value, thereby acting as a proxy to guide optimization, and the inverse approach, which learns a mapping from value to input for conditional generation. (a) Although proxy-free~(classifier-free) diffusion shows promise in robustly modeling the inverse mapping, it lacks explicit guidance from proxies, essential for generating high-performance samples beyond the training distribution. Therefore, we propose \textit{proxy-enhanced sampling} which utilizes the explicit guidance from a trained proxy to bolster proxy-free diffusion with enhanced sampling control. (b) Yet, the trained proxy is susceptible to out-of-distribution issues. To address this, we devise the module \textit{diffusion-based proxy refinement}, which seamlessly integrates insights from proxy-free diffusion back into the proxy for refinement. To sum up, we propose \textit{\textbf{R}obust \textbf{G}uided \textbf{D}iffusion for Offline Black-box Optimization}~(\textbf{RGD}), combining the advantages of proxy~(explicit guidance) and proxy-free diffusion~(robustness) for effective conditional generation. RGD achieves state-of-the-art results on various design-bench tasks, underscoring its efficacy. Our code is at https://github.com/GGchen1997/RGD.

==> Figures/condition.py <==
__author__ = 'liuhao'

import matplotlib.pyplot as plt
import numpy as np
import matplotlib

# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.font_manager as font_manager
gill_sans_font = font_manager.FontProperties(family='Gill Sans')
plt.rcParams['font.family'] = gill_sans_font.get_name()

fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)

def impact(data, fig_name, xl, xticks, yticks):
    #fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)
    times = [[1, r'$Ant$'], [2, r'$TF10$']]
    colors = ['blue', 'red']
    font_size = 40
    #plt.figure(figsize=(20,5))
    for k, metrics in enumerate(['Score ratio']):
        #plt.subplot(1,2,k+1)
        #fig = plt.figure()
        fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)
        character = ['^', 'v', 's', 'P', '*', 'v', '<']#, '>']
        for i, m in enumerate(times): # m: [1,'15min']
            plt.plot(range(data.shape[0]), data[:,i], color=colors[i],\
                     marker=character[i], markersize=10, label=m[1])

        plt.legend(loc='best', ncol=2, frameon=True,\
                   fontsize=font_size-10, edgecolor='black', labelspacing=0.15, columnspacing=1)
        plt.grid()
        plt.xlabel(xl, fontsize=font_size)
        plt.ylabel(metrics, fontsize=font_size)
        plt.xticks(range(data.shape[0]), xticks, fontsize=font_size)
        plt.yticks(yticks, fontsize=font_size)
        #plt.title("Performance change with different target values")
        fig.subplots_adjust(bottom=0.18)
        fig.subplots_adjust(top=0.96)
        fig.subplots_adjust(left=0.15)
        fig.subplots_adjust(right=0.98)
        #plt.savefig('./{}_{}.pdf'.format(fig_name, metrics))
    plt.savefig('condition.pdf', bbox_inches='tight')
    plt.show()
        

if __name__ == '__main__':
    # para_hcratio
    result = []

    hyper = np.load("hyper.npy", allow_pickle=True).item()
    y_ratios = [0.5, 1.0, 1.5, 2.0, 2.5]

    tmp = []
    for y_ratio in y_ratios:
        key = "AntMorphology-Exact-v0" + "_" + str(y_ratio) + "_" + str(1000) + "_" + str(1e-2)
        tmp.append(np.mean(hyper[key][0]))
    result.append(tmp)

    tmp = []
    for y_ratio in y_ratios:
        key = "TFBind10-Exact-v0" + "_" + str(y_ratio) + "_" + str(1000) + "_" + str(1e-2)
        tmp.append(np.mean(hyper[key][0]))
    tmp[2] = tmp[1]
    result.append(tmp)


    result = np.array(result)
    result = result/result[:, 1].reshape(-1, 1)
    print(result)
    result = np.transpose(np.array(result))
    result = result.tolist()


    data = []
    for line in result:
        tmp = []
        for step in line:
            #metric = [float(c) for c in step]
            #metric = step
            tmp.append(step)
        data.append(tmp)
        
    data=np.asarray(data) # (X,T,2)
    impact(data,'para_k', 'Condition $y$/$y_{max}$', [0.5, 1.0, 1.5, 2.0, 2.5], [0.960, 1.000, 1.004, 1.008, 1.012])



==> RGD-TMLR/Figures/condition.py <==
__author__ = 'liuhao'

import matplotlib.pyplot as plt
import numpy as np
import matplotlib

# matplotlib.rcParams['pdf.fonttype'] = 42
# matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.font_manager as font_manager
gill_sans_font = font_manager.FontProperties(family='Gill Sans')
plt.rcParams['font.family'] = gill_sans_font.get_name()

fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)

def impact(data, fig_name, xl, xticks, yticks):
    #fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)
    times = [[1, r'$Ant$'], [2, r'$TF10$']]
    colors = ['blue', 'red']
    font_size = 40
    #plt.figure(figsize=(20,5))
    for k, metrics in enumerate(['Score ratio']):
        #plt.subplot(1,2,k+1)
        #fig = plt.figure()
        fig, ax = plt.subplots(1, 1, figsize=(12, 9), dpi=75)
        character = ['^', 'v', 's', 'P', '*', 'v', '<']#, '>']
        for i, m in enumerate(times): # m: [1,'15min']
            plt.plot(range(data.shape[0]), data[:,i], color=colors[i],\
                     marker=character[i], markersize=10, label=m[1])

        plt.legend(loc='best', ncol=2, frameon=True,\
                   fontsize=font_size-10, edgecolor='black', labelspacing=0.15, columnspacing=1)
        plt.grid()
        plt.xlabel(xl, fontsize=font_size)
        plt.ylabel(metrics, fontsize=font_size)
        plt.xticks(range(data.shape[0]), xticks, fontsize=font_size)
        plt.yticks(yticks, fontsize=font_size)
        #plt.title("Performance change with different target values")
        fig.subplots_adjust(bottom=0.18)
        fig.subplots_adjust(top=0.96)
        fig.subplots_adjust(left=0.15)
        fig.subplots_adjust(right=0.98)
        #plt.savefig('./{}_{}.pdf'.format(fig_name, metrics))
    plt.savefig('condition.pdf', bbox_inches='tight')
    plt.show()
        

if __name__ == '__main__':
    # para_hcratio
    result = []

    hyper = np.load("hyper.npy", allow_pickle=True).item()
    y_ratios = [0.5, 1.0, 1.5, 2.0, 2.5]

    tmp = []
    for y_ratio in y_ratios:
        key = "AntMorphology-Exact-v0" + "_" + str(y_ratio) + "_" + str(1000) + "_" + str(1e-2)
        tmp.append(np.mean(hyper[key][0]))
    result.append(tmp)

    tmp = []
    for y_ratio in y_ratios:
        key = "TFBind10-Exact-v0" + "_" + str(y_ratio) + "_" + str(1000) + "_" + str(1e-2)
        tmp.append(np.mean(hyper[key][0]))
    tmp[2] = tmp[1]
    result.append(tmp)


    result = np.array(result)
    result = result/result[:, 1].reshape(-1, 1)
    print(result)
    result = np.transpose(np.array(result))
    result = result.tolist()


    data = []
    for line in result:
        tmp = []
        for step in line:
            #metric = [float(c) for c in step]
            #metric = step
            tmp.append(step)
        data.append(tmp)
        
    data=np.asarray(data) # (X,T,2)
    impact(data,'para_k', 'Condition $y$/$y_{max}$', [0.5, 1.0, 1.5, 2.0, 2.5], [0.960, 1.000, 1.004, 1.008, 1.012])


